Enhancing Haptic Distinguishability of Surface Materials with Boosting Technique

Discriminative features are crucial for several learning applications, such as object detection and classification. Neural networks are extensively used for extracting discriminative features of images and speech signals. However, the lack of large datasets in the haptics domain often limits the applicability of such techniques. This paper presents a general framework for the analysis of the discriminative properties of haptic signals. We demonstrate the effectiveness of spectral features and a boosted embedding technique in enhancing the distinguishability of haptic signals. Experiments indicate our framework needs less training data, generalizes well for different predictors, and outperforms the related state-of-the-art.

==> MAKEPDF.sh <==
#!/bin/sh

rm -f *.aux
rm -f *.out
rm -f *.sav

pdflatex boosted_embed
bibtex boosted_embed
pdflatex boosted_embed
pdflatex boosted_embed

case "$OSTYPE" in
  darwin*)  open boosted_embed.pdf ;;
  *)        gopen boosted_embed.pdf ;;
esac

# rm -f *.aux Sections/*.aux
rm -f *.out
rm -f *.sav
rm -f *.ps
rm -f *.npg
# rm -f *.bbl
# rm -f *.blg
rm -f *.brf
rm -f *.log
rm -f *.fls
rm -f *.fdb*


==> QUICKPDF.sh <==
#!/bin/sh

pdflatex boosted_embed

case "$OSTYPE" in
  darwin*)  open boosted_embed.pdf ;;
  *)        gopen boosted_embed.pdf ;;
esac

